opbasis -- a Python package to derive minimal operator bases

Finding a complete and yet minimal on-shell basis of operators of a given mass-dimension that are compatible with a specific set of transformation properties is the first step in any Effective Field Theory description. This step is the main bottleneck for systematic studies of leading logarithmic corrections to integer-power lattice artifacts in Symanzik Effective Field Theory targeting various local fields and lattice actions. The focus on discrete symmetry transformations in lattice field theory, especially reduced hypercubic spacetime symmetry with Euclidean signature, complicates the use of standard continuum field theory tools. Here, a new Python package is being presented that targets the typical lattice field-theorist's use cases. While the main target lies on continuum EFTs describing 4D non-Abelian lattice gauge theories, the applicability can be extended beyond Effective Field Theories. New discrete symmetries, twisted masses, or the introduction of boosts are just a few examples of possible extensions that can be easily implemented by the user. This should allow for a wider range of theories and applications beyond the initial focus of this package. The general functionality of the package is explained along the lines of three examples: The $\mathrm{O}(a)$ operator basis of the axial-vector in Wilson QCD, operator bases compatible with the symmetries of unrooted Staggered quarks as well as a pedestrian derivation of a $B^*(\mathbf{p})\pi(-\mathbf{p})$ operator with pseudo-scalar quantum numbers. Each example makes use of an increasing range of features and requires user-defined extensions show-casing the versatility of the package.

==> anc/findBasisAxial.py <==
# This script is a rudimentary example on how to extract the minimal operator
# basis for pure gauge theory or Wilson quarks.
import sys
from fractions import Fraction
import opbasis as opb

name = sys.argv[1]
md   = int(sys.argv[2])

model = opb.Model.read("models/%s.in"%name)
model.apply()
print(model)

fset = list(model.flavourSets.keys())[0]
# Default behaviour: Use already existing templates and associated basis.
#                    -> Adapt at will.
storage = opb.CompressedBasis(name+"_%i.basis"%md, model)
if len(storage.templates) == 0:
   templates = opb.getTemplates(md, [(fset,fset),],
      [getattr(model.pyModule,x) for x in model.blocks] + [opb.Gamma,opb.M,opb.SU2])
else:
   templates = storage.getTemplates()
# Sort templates according to the following criteria:
# EOM-vanishing > massive > is(total derivative) > #(of Bilinear)
#                      > #F(in Bilinear) > others > #F(in Trace)
# -> Last three inequalities are our choice to get, e.g., the SW-term and
#    discard tr(F.F.F) in favour of other operators.
templates = [x for x in sorted(templates, reverse=True,
   key=lambda x: (
      + 7**5 * (x["DF"]+x["D0"]+x["D0l"])
      + 7**4 * x["M"]
      + 7**3 * (1 if x.tder else 0)
      + 7**2 * x["Bilinear"]
      + 7    * (1 if "D.F.D.F" in x.rep else 0)
      +        x["F"]*(1 if x["Bilinear"]>0 else -1)
      ))]

bases = list()
for template in templates:
   if str(template) in storage:
      basis = storage.get(str(template), model)
   else:
      basis = opb.overcompleteBasis(str(template), model)
      storage.add(template, basis)
      for b in basis:
         print(b)
   if len(basis)>0:
      bases.append(basis)
# Declare relevant EOMs. Be careful when additional flavour-space generators
# are introduced as those must be added to the Bilinear part of the gluon EOM.
gEOM = opb.GluonEOM(Fraction(1,2),Fraction(3),[],[])
gluonPart = "-2*{" + "".join("+1*<tr(D[%i].F[%i,#mu#].Colour)>"%(nu,nu)
                             for nu in range(4)) + "}"
gluonPart = "\n".join(gluonPart.replace("#mu#", str(mu)) for mu in range(4))
gEOM.gluonPart = opb.parseLinearCombs(gluonPart, model)
fEOMs = None
if len(model.flavourSets):
   fermionPart = ""
   for fset in model.flavourSets:
      fermionPart += "-1*<Psi.Gamma[#gmu#].SU2[id_].Colour.Psi>"
   gEOM.fermionPart = opb.parseLinearCombs("\n".join(
      "+1*{"+fermionPart.replace("#gmu#", opb.axisGammas[mu].name)+"}"
      for mu in range(4)), model)
   fEOMs = list()
   for fset in model.flavourSets:
      fEOM = "".join("+1*<%s.Gamma[#gnu#].D[%i].%s>".replace("#gnu#",
         opb.axisGammas[nu].name)%(fset,nu,fset) for nu in range(4))
      fEOM += "+1*<%s.Gamma[id_].M.%s>"%(fset,fset)
      fEOMs.append("+1*{" + fEOM + "}")
   fEOMs = opb.parseLinearCombs("\n".join(fEOMs), model)
   
for basis in opb.findMinBases(bases, gEOM, fEOMs, model):
   print("############################################")
   for b in basis:
      print(b)


==> anc/findBasisStaggered.py <==
## This script is a rudimentary example on how to extract the minimal operator
## basis for pure gauge theory or Wilson quarks.
import sys
from fractions import Fraction
import opbasis as opb

name = sys.argv[1]
md   = int(sys.argv[2])

model = opb.Model.read("models/%s.in"%name)
model.apply()
print(model)

fset = list(model.flavourSets.keys())[0]
## Default behaviour: Use already existing templates and associated basis.
##                    -> Adapt at will.
storage = opb.CompressedBasis(name+"_%i.basis"%md, model)
if len(storage.templates) == 0:
   templates = opb.getTemplates(md, [(fset,fset),],
      [getattr(model.pyModule,x) for x in model.blocks] + [opb.Gamma,opb.M])
else:
   templates = storage.getTemplates()
## Uncomment the following line if only interested in EOM-vanishing operators.
# templates = filter(lambda x: x["DF"]+x["D0"]+x["D0l"]>0, templates)
## Sort templates according to the following criteria:
## is(total derivative) > EOM-vanishing > massive > #(of Bilinear)
##                      > #F(in Bilinear) > others > #F(in Trace)
## -> Last three inequalities are our choice to get, e.g., the SW-term and
##    discard tr(F.F.F) in favour of other operators.
templates = [x for x in sorted(templates, reverse=True,
   key=lambda x: (
      + 7**5 * (1 if x.tder else 0)
## Comment the following line if only interested in EOM-vanishing operators.
## This ignores the number of EOMs present and puts more focus on any mass-
## prefactors
      + 7**4 * (x["DF"]+x["D0"]+x["D0l"])
      + 7**3 * x["M"]
      + 7**2 * x["Bilinear"]
      + 7    * (1 if "D.F.D.F" in x.rep else 0)
      +        x["F"]*(1 if x["Bilinear"]>0 else -1)
      ))]

bases = list()
for template in templates:
   if str(template) in storage:
      basis = storage.get(str(template), model)
   else:
      basis = opb.overcompleteBasis(str(template), model)
      storage.add(template, basis)
      for b in basis:
         print(b)
   if len(basis)>0:
      bases.append(basis)
## Declare relevant EOMs. Be careful when additional flavour-space generators
## are introduced as those must be added to the Bilinear part of the gluon EOM.
gEOM = opb.GluonEOM(Fraction(1,2),Fraction(3),[],[])
gluonPart = "-2*{" + "".join("+1*<tr(D[%i].F[%i,#mu#].Colour)>"%(nu,nu)
                             for nu in range(4)) + "}"
gluonPart = "\n".join(gluonPart.replace("#mu#", str(mu)) for mu in range(4))
gEOM.gluonPart = opb.parseLinearCombs(gluonPart, model)
fEOMs = None
if len(model.flavourSets):
   fermionPart = ""
   for fset in model.flavourSets:
      fermionPart += "-1*<Psi.Gamma[#gmu#].Taste[id_].Colour.Psi>"
   gEOM.fermionPart = opb.parseLinearCombs("\n".join(
      "+1*{"+fermionPart.replace("#gmu#", opb.axisGammas[mu].name)+"}"
      for mu in range(4)), model)
   fEOMs = list()
   for fset in model.flavourSets:
      fEOM = "".join("+1*<%s.Gamma[#gnu#].D[%i].%s>".replace("#gnu#",
         opb.axisGammas[nu].name)%(fset,nu,fset) for nu in range(4))
      fEOM += "+1*<%s.Gamma[id_].M.%s>"%(fset,fset)
      fEOMs.append("+1*{" + fEOM + "}")
   fEOMs = opb.parseLinearCombs("\n".join(fEOMs), model)
   
for basis in opb.findMinBases(bases, gEOM, fEOMs, model):
   print("############################################")
   for b in basis:
      print(b)


==> anc/findIrrep.py <==
import sys
from copy import deepcopy as _copy
from itertools import product
import opbasis as opb

model = opb.Model.read("models/Bstar.in")
model.apply()

Bstar = opb.overcompleteBasis("b.Gamma.l", model)
print("### Bstar-like ###")
for bs in Bstar: print(str(bs))
model = opb.Model.read("models/pseudo.in")
model.apply()
pion = opb.overcompleteBasis("l.Gamma.l", model)
print("### pion-like ###")
for pi in pion: print(str(pi))
norm = lambda x: x.px**2+x.py**2+x.pz**2
boosts = list(filter(lambda x: norm(x)<2, model.pyModule.Boost.variants()))
# assume overall charge 0 and rest-frame
Bpi = opb.basics.Union()
print("### pseudo-scalar Bstar*pi-like ###")
for bc in product(boosts, boosts):
   if bc[0].px+bc[1].px!=0 or bc[0].py+bc[1].py!=0 or \
      bc[0].pz+bc[1].pz!=0: continue
   for bs0 in Bstar:
      for pi0 in pion:
         bs = _copy(bs0)
         next(bs.bilinears).blocks.append(bc[0])
         pi = _copy(pi0)
         for bilin in pi.bilinears:
            bilin.blocks.append(bc[1])
         test = opb.symmetrise(bs * pi, model)
         if test.factor != 0 and Bpi.add(test):
            print(test)


==> anc/transformations/Staggered.py <==
import opbasis as opb
@opb.defaultIndices
class Taste(opb.Gamma):
   def reflection(self, mu:int):
      _t5 = self.__class__(opb.Dirac.g5)
      return _t5 * self * _t5
   def rotation(self, plane:int):
      rho,sigma = opb.rotPlanes[plane]
      trho = self.__class__(opb.axisGammas[rho])
      tsigma = self.__class__(opb.axisGammas[sigma])
      _t5 = self.__class__(opb.Dirac.g5)
      test = trho*self*trho
      test2 = tsigma*self*tsigma
      if test == test2:
         return _t5*test*_t5
      return -_t5*trho*self*tsigma*_t5
def modH4(op:opb.LinearComb, plane:int): return op.rotation(plane)
def modC(op:opb.LinearComb, _blank:int): return op.charge()
def modP(op:opb.LinearComb, mu:int): return op.reflection(mu)
def remnantChiral(op:opb.LinearComb): return op.chiralSpurion()
def Shift(op:opb.LinearComb, mu:int):
   _tmu = Taste(opb.axisGammas[mu])
   for bilin in op.bilinears:
      bilin.blocks = [_tmu] + bilin.blocks + [_tmu]
   return op


==> anc/transformations/axial.py <==
import opbasis as opb
from .default import H4, C, P
def tau(op:opb.LinearComb, j:int):
   tj = opb.SU2(opb.Pauli(j+2))
   for b in op.bilinears:
      b.blocks = [tj] + b.blocks + [tj]
   return op


==> anc/transformations/default.py <==
import opbasis as opb
# Specify discrete transformations as listed in model file.
def H4(op:opb.LinearComb, plane:int):
   return op.rotation(plane)
def C(op:opb.LinearComb, _blank:int):
   return op.charge()
def P(op:opb.LinearComb, mu:int):
   return op.reflection(mu)
def chiral(op:opb.LinearComb):
   return op.chiralSpurion()


==> anc/transformations/mesons.py <==
import opbasis as opb
from copy import deepcopy as _copy
from fractions import Fraction
from .default import P,C,H4
momIdx = opb.IntIndex("momIdx", names=["m1","null","p1"], start = -1)
@opb.defaultIndices
class Boost(opb.Block):
   def __init__(self, px:momIdx, py:momIdx, pz:momIdx,
                factor:int|Fraction|opb.Complex=1):
      self.px = px
      self.py = py
      self.pz = pz
      self.factor = factor
   def rotation(self, plane:int):
      rho,sigma = opb.rotPlanes[plane]
      temp = [x.value for x in (self.px,self.py,self.pz)]
      temp2 = _copy(temp)
      temp2[rho-1] = temp[sigma-1]
      temp2[sigma-1] = -temp[rho-1]
      return self.__class__(*map(momIdx, temp2), self.factor)
   def reflection(self, mu:int):
      return self.__class__(
         momIdx(-self.px.value if mu==1 else self.px.value),
         momIdx(-self.py.value if mu==2 else self.py.value),
         momIdx(-self.pz.value if mu==3 else self.pz.value),
         self.factor)
def modC(op:opb.LinearComb, _blank:int):
   op = op.charge()
   # u -> -d, d -> u
   for bilin in op.bilinears:
      if bilin.flavours[0]=="dn":
         bilin.flavours = ("up",bilin.flavours[1])
      else:
         bilin.flavours = ("dn",bilin.flavours[1])
         bilin.factor *= -1
      if bilin.flavours[1]=="dn":
         bilin.flavours = (bilin.flavours[0],"up")
      else:
         bilin.flavours = (bilin.flavours[0],"dn")
         bilin.factor *= -1
   return op

